The Global Network of Cavities to Search for Gravitational Waves (GravNet): A novel scheme to hunt gravitational waves signatures from the early universe

The idea of searching for gravitational waves using cavities in strong magnetic fields has recently received significant attention. Specifically, discussions focus on cavities with relatively small volumes, which are currently employed in the search for axions. In this context, we propose a novel experimental scheme that enables the detection of gravitational waves in the GHz regime, which could originate, for example, from primordial black hole mergers. The scheme is based on synchronous measurements of cavity signals from multiple devices operating in magnetic fields at distant locations. While gravitational wave signatures might be detectable in individual cavities, distinguishing them from noise is highly challenging. By analyzing the correlation among signals from several, possibly geographically separated cavities, it is not only possible to significantly enhance the signal-to-noise ratio but also to investigate the source of those gravitational wave signatures. In the context of this proposal, a first demonstration experiment with one superconducting cavity is currently conducted, which is the basis of the proposed data-analysis approaches. On this basis the prospects of GravNet (Global Network of Cavities to Search for Gravitational Waves) are outlined in the paper.

==> Figures/PlotGW.C <==
void DrawText(double x, double y, int color, std::string name) {
	TLatex *ltex = new TLatex();
	ltex->SetTextAlign(12);
	ltex->SetTextSize(0.03);
	ltex->SetTextColor(color);
	ltex->SetTextFont(42);
	ltex->SetNDC();
	ltex->DrawLatex(x, y, name.c_str());

}

void PlotGW() {
	gStyle->SetTextFont(42);
	gStyle->SetOptStat(0);
	TCanvas* canvas = new TCanvas("Canvas", "", 1,1,800,600);
	canvas->SetFillColor(0);
	canvas->SetBorderMode(0);
	canvas->SetBorderSize(2);
	canvas->SetTickx(0);
	canvas->SetTicky(0);
	canvas->SetLogx(true);
	canvas->SetLogy(true);
	canvas->SetGridx(false);
	canvas->SetGridy(false);
	canvas->SetTopMargin(0.05);
	canvas->SetBottomMargin(0.15);
	canvas->SetLeftMargin(0.15);
	canvas->SetRightMargin(0.04);
	canvas->SetFrameBorderMode(0);
	
	TH1F	*histBase = new TH1F("histBase", "", 10, 1E-4, 9E20);
	histBase->GetXaxis()->SetTitle("f [Hz]");
	histBase->GetYaxis()->SetTitle("h_{C}");
	histBase->GetXaxis()->SetTitleOffset(1.0);
	histBase->GetXaxis()->SetTitleSize(0.055);
	histBase->GetXaxis()->SetLabelSize(0.045);
	histBase->GetYaxis()->SetTitleOffset(1.15);
	histBase->GetYaxis()->SetTitleSize(0.055);
	histBase->GetYaxis()->SetLabelSize(0.045);
	histBase->SetMinimum(1E-39);
	histBase->SetMaximum(2E-14);
	histBase->Draw();


	//DM
	TGraph *grDM = new TGraph(4);
	grDM->SetPoint(0, 2.47E-1, 2.23E-22);
	grDM->SetPoint(1, 1.78E+9, 3.65E-24);
	grDM->SetPoint(2, 2.63E+19, 2.82E-31);
	grDM->SetPoint(3, 5.42E+5, 4.68E-29);
	grDM->SetLineColor(kOrange);
	grDM->SetFillColor(kOrange);
	grDM->SetLineWidth(3);
	grDM->Draw("F");

	//GW
	TGraph *grGW = new TGraph(11);
	grGW->SetPoint(0, 1.18E-4, 7.74E-24);
	grGW->SetPoint(1, 8.64E+3, 1.00E-31);
	grGW->SetPoint(2, 2.14E+4, 6.81E-32);
	grGW->SetPoint(3, 1.68E+6, 4.64E-31);
	grGW->SetPoint(4, 8.07E+6, 1.00E-31);
	grGW->SetPoint(5, 1.38E+7, 1.67E-32);
	grGW->SetPoint(6, 1.28E+8, 6.81E-35);
	grGW->SetPoint(7, 2.48E+8, 5.27E-36);
	grGW->SetPoint(8, 5.43E+9, 7.74E-36);
	grGW->SetPoint(9, 1.52E+10, 3.16E-36);
	grGW->SetPoint(10, 6.31E+10, 1.14E-40);
	grGW->SetLineColor(kOrange+10);
	grGW->SetLineWidth(6);
	grGW->Draw("C");


	//LISA
	TGraph *grLisa = new TGraph(5);
	grLisa->SetPoint(0, 9.67E-6, 9.00E-17);
	grLisa->SetPoint(1, 3.70E-4, 2.82E-20);
	grLisa->SetPoint(2, 1.79E-3, 8.98E-21);
	grLisa->SetPoint(3, 3.16E-2, 2.61E-21);
	grLisa->SetPoint(4, 4.49E-1, 1.73E-19);
	grLisa->SetLineColor(kAzure);
	grLisa->SetFillColor(kAzure);
	grLisa->SetLineWidth(5);
	grLisa->Draw("C");
	DrawText(0.20, 0.75, kAzure, "LISA");

	//BAW
	TGraph *grBAW = new TGraph(4);
	grBAW->SetPoint(0, 8.6E+5, 2E-14);
	grBAW->SetPoint(1, 9.6E+5, 4.13E-21);
	grBAW->SetPoint(2, 1.0E+9, 4.02E-21);
	grBAW->SetPoint(3, 1.0E+9, 2E-14);
	grBAW->SetLineColor(kAzure+1);
	grBAW->SetFillColor(kAzure+1);
	grBAW->SetLineWidth(3);
	grBAW->Draw("F");
	DrawText(0.47, 0.72, kAzure+1, "BAW");

	//ARCADE
	TGraph *grARCADE = new TGraph(4);
	grARCADE->SetPoint(0, 2.5E+9, 2E-14);
	grARCADE->SetPoint(1, 2.5E+9, 8.9E-25);
	grARCADE->SetPoint(2, 3.5E+10, 8.9E-25);
	grARCADE->SetPoint(3, 3.5E+10, 2E-14);
	grARCADE->SetLineColor(kAzure+2);
	grARCADE->SetFillColor(kAzure+2);
	grARCADE->SetLineWidth(3);
	grARCADE->Draw("F");
	DrawText(0.58, 0.6, kAzure+2, "ARCADE");

	//OSQAR
	TGraph *grOSQAR = new TGraph(4);
	grOSQAR->SetPoint(0, 2.45E+14, 2E-14);
	grOSQAR->SetPoint(1, 2.45E+14, 4.7E-26);
	grOSQAR->SetPoint(2, 1.55E+15, 4.7E-26);
	grOSQAR->SetPoint(3, 1.55E+15, 2E-14);
	grOSQAR->SetLineColor(kAzure-9);
	grOSQAR->SetFillColor(kAzure-9);
	grOSQAR->SetLineWidth(3);
	grOSQAR->Draw("F");
	DrawText(0.75, 0.56, kAzure-9, "OSQAR");

	//CAST
	TGraph *grCAST = new TGraph(4);
	grCAST->SetPoint(0, 4.7E+18, 2E-14);
	grCAST->SetPoint(1, 4.7E+18, 3.7E-28);
	grCAST->SetPoint(2, 1.5E+19, 3.7E-28);
	grCAST->SetPoint(3, 1.5E+19, 2E-14);
	grCAST->SetLineColor(kAzure-8);
	grCAST->SetFillColor(kAzure-8);
	grCAST->SetLineWidth(3);
	grCAST->Draw("F");
	DrawText(0.88, 0.5, kAzure-8, "CAST");

	//CMS
	TGraph *grCMS = new TGraph(4);
	grCMS->SetPoint(0, 4.7E+7, 2E-14);
	grCMS->SetPoint(1, 4.7E+7, 3.7E-28);
	grCMS->SetPoint(2, 10.0E+7, 3.7E-28);
	grCMS->SetPoint(3, 10.0E+7, 2E-14);
	grCMS->SetLineColor(kViolet+1);
	grCMS->SetFillColor(kViolet+1);
	grCMS->SetLineWidth(3);
	grCMS->Draw("F");

	/// Legend
	TLegend *legend1 = new TLegend(0.65,0.2,0.94,0.35,NULL,"brNDC");
	legend1->SetBorderSize(0);
	legend1->SetTextSize(0.035);
	legend1->SetLineColor(1);
	legend1->SetLineStyle(1);
	legend1->SetLineWidth(1);
	legend1->SetFillStyle(0);
	TLegendEntry *entry1=legend1->AddEntry(grDM, "Primordial Black Holes");
	TLegendEntry *entry2=legend1->AddEntry(grGW, "Cosmological GW ");
	TLegendEntry *entry3=legend1->AddEntry(grCMS, "CMS GW Search");
	legend1->Draw();

	canvas->SaveAs("Plot_GW.pdf");

}
